Revisiting the Performance of Deep Learning-Based Vulnerability Detection on Realistic Datasets

The impact of software vulnerabilities on everyday software systems is significant. Despite deep learning models being proposed for vulnerability detection, their reliability is questionable. Prior evaluations show high recall/F1 scores of up to 99%, but these models underperform in practical scenarios, particularly when assessed on entire codebases rather than just the fixing commit. This paper introduces Real-Vul, a comprehensive dataset representing real-world scenarios for evaluating vulnerability detection models. Evaluating DeepWukong, LineVul, ReVeal, and IVDetect shows a significant drop in performance, with precision decreasing by up to 95 percentage points and F1 scores by up to 91 points. Furthermore, Model performance fluctuates based on vulnerability characteristics, with better F1 scores for information leaks or code injection than for path resolution or predictable return values. The results highlight a significant performance gap that needs addressing before deploying deep learning-based vulnerability detection in practical settings. Overfitting is identified as a key issue, and an augmentation technique is proposed, potentially improving performance by up to 30%. Contributions include a dataset creation approach for better model evaluation, Real-Vul dataset, and empirical evidence of deep learning models struggling in real-world settings.

==> results_plots/git_repo.py <==
#<author: p9chakra@uwaterloo.ca>
import git
from collections import defaultdict, OrderedDict
import argparse
import pandas as pd
import os

# pip install pandas gitpython

def git_clone(repo_url, destination_path):
    """
    Clone a Git repository.

    Args:
        repo_url (str): The URL of the Git repository to clone.
        destination_path (str): The local directory path where the repository will be cloned.

    Returns:
        str: The path to the cloned repository.

    Example:
        >>> repo_url = 'https://github.com/exampleuser/example-repo.git'
        >>> destination_path = '/path/to/destination/directory'
        >>> cloned_repo_path = git_clone(repo_url, destination_path)
        >>> print(f"Repository cloned to: {cloned_repo_path}")
    """

    # Clone the repository
    repo = git.Repo.clone_from(repo_url, destination_path)

    # Return the path to the cloned repository
    return repo.working_dir



def count_contributions(repo_path, percentage):
    """
    Count contributions, insertions, and deletions made by each user across all branches in the repository.

    Args:
        repo_path (str): The path to the local git repository.
        percentage (bool): If True, return the percentage of contributions, insertions, and deletions
                           in place of to the raw counts.

    Returns:
        OrderedDict: A dictionary containing the contributions, insertions, and deletions for each user.
                     The dictionary is ordered based on the user ID.

    Example:
        >>> repo_path = '/path/to/your/git/repo'
        >>> user_contributions = count_contributions(repo_path, True)
        >>> for user, stats in user_contributions.items():
        >>>     print(f"User: {user}")
        >>>     print(f"Commits: {stats['commits']}")       # Raw count or percentage (based on 'percentage' parameter)
        >>>     print(f"Insertions: {stats['insertions']}") # Raw count or percentage (based on 'percentage' parameter)
        >>>     print(f"Deletions: {stats['deletions']}")   # Raw count or percentage (based on 'percentage' parameter)
        >>>     print("-" * 30)
    """


    repo = git.Repo(repo_path)

    # Dictionary to store contributions of each user
    contributions = defaultdict(lambda: {'commits': 0, 'insertions': 0, 'deletions': 0})
    if percentage:
        total_commit = 0
        total_insertion = 0
        total_deletion = 0
    # Iterate over all branches in the repository
    for branch in repo.branches:
        # Checkout the branch
        repo.git.checkout(branch)

        # Get the commit history for the branch
        commits = list(repo.iter_commits())

        # Count contributions for each user in this branch
        for commit in commits:
            author_name = commit.author.name
            autor_email = commit.author.email
            autor_id = author_name + "<" + autor_email + ">"
            contributions[autor_id]['commits'] += 1
            # Get the diff stats for the commit
            diff = commit.stats.total
            additions = diff['insertions']
            deletions = diff['deletions']
            contributions[autor_id]['insertions'] += additions
            contributions[autor_id]['deletions'] += deletions
            if percentage:
                total_commit += 1
                total_deletion += deletions
                total_insertion += additions
    if percentage:
        for key, value in contributions.items():
            value['commits']= round((value['commits']/total_commit)*100, 3)
            value['insertions'] = round((value['insertions']/total_insertion)*100, 3)
            value['deletions'] = round((value['deletions']/total_insertion)*100, 3)

    return OrderedDict(sorted(contributions.items()))



if __name__ == "__main__":
    
    parser = argparse.ArgumentParser()
    parser.add_argument("--git_url", required=True, help="Clone url of the repository.")
    parser.add_argument("--percentage",required=False,action='store_true', help="Show contribution as percentage.")
    parser.add_argument("--csv",required=False,action='store_true', help="Save contribution as csv.")
    args = parser.parse_args()


    git_url = args.git_url
    percentage = args.percentage
    csv = args.csv

    repo_name = git_url.split("/")[-1].split(".")[0]
    if os.path.exists(repo_name):
        print("Repsitory already exists. Please delete the old one.")
        exit(0)
    else:
        repo_path  = git_clone(git_url, repo_name)

    user_contributions = count_contributions(repo_path, percentage=percentage)
    if csv:
        df = pd.DataFrame(user_contributions).transpose()
        df.to_csv("Contribution_in_repo_" + repo_name +".csv")


    # Display the contributions for each user
    for user, stats in user_contributions.items():
        print(f"User: {user}")
        print(f"Commits: {stats['commits']}")
        print(f"Insertions: {stats['insertions']}")
        print(f"Deletions: {stats['deletions']}")
        print("-" * 30)

